Safehaul: Risk-Averse Learning for Reliable mmWave Self-Backhauling in 6G Networks

Wireless backhauling at millimeter-wave frequencies (mmWave) in static scenarios is a well-established practice in cellular networks. However, highly directional and adaptive beamforming in today's mmWave systems have opened new possibilities for self-backhauling. Tapping into this potential, 3GPP has standardized Integrated Access and Backhaul (IAB) allowing the same base station serve both access and backhaul traffic. Although much more cost-effective and flexible, resource allocation and path selection in IAB mmWave networks is a formidable task. To date, prior works have addressed this challenge through a plethora of classic optimization and learning methods, generally optimizing a Key Performance Indicator (KPI) such as throughput, latency, and fairness, and little attention has been paid to the reliability of the KPI. We propose Safehaul, a risk-averse learning-based solution for IAB mmWave networks. In addition to optimizing average performance, Safehaul ensures reliability by minimizing the losses in the tail of the performance distribution. We develop a novel simulator and show via extensive simulations that Safehaul not only reduces the latency by up to 43.2% compared to the benchmarks but also exhibits significantly more reliable performance (e.g., 71.4% less variance in achieved latency).

==> DataSet/S2/Thr.py <==
import matplotlib.pyplot as plt
import numpy as np
import tikzplotlib as tkz
import pickle

OUT_FOLDER = "Results"
colors = ['r', 'b', 'g', 'y', 'c', 'm', 'pink']
patterns = [ "/" , "|" , "-" , "+" , "x", "o", "O", ".", "*" ]
width = 0.5

plt.figure(figsize=[8, 6], dpi=200)


with open("Dataset/s2_thr_safe.pkl", 'rb') as f:
    safe=pickle.load(f)
with open("Dataset/s2_thr_scar.pkl", 'rb') as f:
    scaros=pickle.load(f)
with open("Dataset/s2_thr_mlr.pkl", 'rb') as f:
    mlr=pickle.load(f)

pos1 = [1,5,9,13]
pos2 = [2,6,10,14]
pos3 = [3,7,11,15]
x_axis = [2, 6, 10, 14]
c="blue"
plt.boxplot(safe, positions=pos1, showfliers=False, whis=2.5, boxprops=dict(color=c),
            capprops=dict(color=c),
            whiskerprops=dict(color=c),
            medianprops=dict(color=c))
c="orange"
plt.boxplot(scaros, positions=pos2, showfliers=False, whis=2.5, boxprops=dict(color=c),
            capprops=dict(color=c),
            whiskerprops=dict(color=c),
            medianprops=dict(color=c))
c="green"
plt.boxplot(mlr, positions=pos3, showfliers=False, whis=2.5, boxprops=dict(color=c),
            capprops=dict(color=c),
            whiskerprops=dict(color=c),
            medianprops=dict(color=c))

# showfliers=False
# plt.title('load ratio Avg per IAB [Mb]')
plt.xlabel('IAD node Count')
plt.xticks(x_axis, ["25", "50", "75", "100"])
plt.grid()
plt.legend()
plt.ylabel('Throughput [Mbps]')
plt.xticks(fontsize=7)
plt.savefig(f'{OUT_FOLDER}/thr_bar.png')
# tkz.clean_figure(target_resolution=300)
tkz.save(f'{OUT_FOLDER}/thr_bar.tex')






==> DataSet/S2/dropPacket.py <==
import matplotlib.pyplot as plt
import numpy as np
import tikzplotlib as tkz
import pickle

OUT_FOLDER = "Results"

colors = ['r', 'b', 'g', 'y', 'c', 'm', 'pink']
patterns = [ "/" , "|" , "-" , "+" , "x", "o", "O", ".", "*" ]
width = 0.5

plt.figure(figsize=[8, 6], dpi=200)
print('Thr ratio Avg per IAB')

c = 'red'
with open("Dataset/s2_drop_safe.pkl", 'rb') as f:
    safe=pickle.load(f)
with open("Dataset/s2_drop_scar.pkl", 'rb') as f:
    scaros=pickle.load(f)
with open("Dataset/s2_drop_mlr.pkl", 'rb') as f:
    mlr= pickle.load(f)
#
pos1 = [1,5,9,13]
pos2 = [2,6,10,14]
pos3 = [3,7,11,15]
x_axis = [2, 6, 10, 14]
c="blue"
plt.boxplot(safe, positions=pos1, showfliers=False, whis=2.5, boxprops=dict(color=c),
            capprops=dict(color=c),
            whiskerprops=dict(color=c),
            medianprops=dict(color=c))
c="orange"
plt.boxplot(scaros, positions=pos2, showfliers=False, whis=2.5, boxprops=dict(color=c),
            capprops=dict(color=c),
            whiskerprops=dict(color=c),
            medianprops=dict(color=c))
c="green"
plt.boxplot(mlr, positions=pos3, showfliers=False, whis=2.5, boxprops=dict(color=c),
            capprops=dict(color=c),
            whiskerprops=dict(color=c),
            medianprops=dict(color=c))

# showfliers=False
# plt.title('load ratio Avg per IAB [Mb]')
plt.xlabel('IAD node Count')
plt.xticks(x_axis, ["25", "50", "75", "100"])
plt.grid()
plt.legend()
plt.ylabel('dropped Packet [%]')
plt.xticks(fontsize=7)
plt.savefig(f'{OUT_FOLDER}/drop_bar.png')
# tkz.clean_figure(target_resolution=300)
tkz.save(f'{OUT_FOLDER}/drop_bar.tex')






==> DataSet/S2/latency.py <==
import matplotlib.pyplot as plt
import numpy as np
import tikzplotlib as tkz
import pickle

OUT_FOLDER = "Results"
colors = ['r', 'b', 'g', 'y', 'c', 'm', 'pink']
patterns = [ "/" , "|" , "-" , "+" , "x", "o", "O", ".", "*" ]
width = 0.5

plt.figure(figsize=[8, 6], dpi=200)
print('Thr ratio Avg per IAB')



with open("Dataset/s2_lat_safe.pkl", 'rb') as f:
    safe= pickle.load(f)
with open("Dataset/s2_lat_scar.pkl", 'rb') as f:
    scaros=pickle.load(f)
with open("Dataset/s2_lat_mlr.pkl", 'rb') as f:
    mlr=pickle.load(f)

pos1 = [1,5,9,13]
pos2 = [2,6,10,14]
pos3 = [3,7,11,15]
x_axis = [2, 6, 10, 14]
c="blue"
plt.boxplot(safe, positions=pos1, showfliers=False, whis=2.5, boxprops=dict(color=c),
            capprops=dict(color=c),
            whiskerprops=dict(color=c),
            medianprops=dict(color=c))
c="orange"
plt.boxplot(scaros, positions=pos2, showfliers=False, whis=2.5, boxprops=dict(color=c),
            capprops=dict(color=c),
            whiskerprops=dict(color=c),
            medianprops=dict(color=c))
c="green"
plt.boxplot(mlr, positions=pos3, showfliers=False, whis=2.5, boxprops=dict(color=c),
            capprops=dict(color=c),
            whiskerprops=dict(color=c),
            medianprops=dict(color=c))
plt.xlabel('IAD node Count')
plt.xticks(x_axis, ["25", "50", "75", "100"])
plt.grid()
plt.legend()
plt.ylabel('Latency [ms]')
plt.xticks(fontsize=7)
plt.savefig(f'{OUT_FOLDER}/lat_bar.png')
# tkz.clean_figure(target_resolution=300)
tkz.save(f'{OUT_FOLDER}/lat_bar.tex')






==> DataSet/S3/latency_per_time.py <==
import matplotlib.pyplot as plt
import numpy as np
import tikzplotlib as tkz
import pickle
from networkSimulator import NetworkModel
import networkSimulator
colors = ['r', 'b', 'g', 'y', 'c', 'm', 'PINK']
OUT_FOLDER = "Results"

with open("Datset/S3_lat_safe_1.pkl", 'rb') as f:
    lat1=pickle.load(f)
with open("Datset/S3_lat_safe_2.pkl", 'rb') as f:
    lat2=pickle.load(f)
with open("Datset/S3_lat_safe_3.pkl", 'rb') as f:
    lat3=pickle.load(f)
with open("Datset/S3_lat_safe_4.pkl", 'rb') as f:
    lat4=pickle.load(f)
with open("Datset/S3_lat_safe_5.pkl", 'rb') as f:
    lat5=pickle.load(f)



line = 2
plt.figure(figsize=[8, 6], dpi=200)
plt.plot(lat1, label="1 IAB Donor", marker="*",color="blue", markevery=400, markersize=10, linewidth=line)
plt.plot(lat2, label="2 IAB Donor", marker="s",color="red", markevery=400, markersize=7, linewidth=line)
plt.plot(lat3, label="3 IAB Donor", marker=">",color="green", markevery=400, markersize=10, linewidth=line)
plt.plot(lat4, label="4 IAB Donor", marker="^",color="darkorange", markevery=400, markersize=10, linewidth=line)
plt.plot(lat5, label="5 IAB Donor", marker="d",color="purple", markevery=400, markersize=10, linewidth=line)
# plt.title('PHY Total latency for 100 UE source rate =80, in Manhattan')
plt.xlabel('simulation time (ms)')
plt.grid()
plt.legend()
plt.ylabel('latency [ms]')
plt.xticks(fontsize=7)
plt.savefig(f'{OUT_FOLDER}/latency_time.png')
# tkz.clean_figure(target_resolution=300)
tkz.save(f'{OUT_FOLDER}/latency_time.tex')


==> DataSet/S3/packet_drop_per_time.py <==
import matplotlib.pyplot as plt
import numpy as np
import tikzplotlib as tkz
import pickle
from networkSimulator import NetworkModel
import networkSimulator
colors = ['r', 'b', 'g', 'y', 'c', 'm', 'PINK']
OUT_FOLDER = "Results"
with open("Datset/S3_drop_safe_1.pkl", 'rb') as f:
    lat1=pickle.load(f)
with open("Datset/S3_drop_safe_2.pkl", 'rb') as f:
    lat2=pickle.load(f)
with open("Datset/S3_drop_safe_3.pkl", 'rb') as f:
    lat3=pickle.load(f)
with open("Datset/S3_drop_safe_4.pkl", 'rb') as f:
    lat4=pickle.load(f)
with open("Datset/S3_drop_safe_5.pkl", 'rb') as f:
    lat5=pickle.load(f)

line=2
plt.plot(lat1, label="1 IAB Donor", marker="*",color="blue", markevery=400, markersize=10, linewidth=line)
plt.plot(lat2, label="2 IAB Donor", marker="s",color="red", markevery=400, markersize=8, linewidth=line)
plt.plot(lat3, label="3 IAB Donor", marker=">",color="green", markevery=400, markersize=10, linewidth=line)
plt.plot(lat4, label="4 IAB Donor", marker="^",color="darkorange", markevery=400, markersize=10, linewidth=line)
plt.plot(lat5, label="5 IAB Donor", marker="d",color="purple", markevery=400, markersize=10, linewidth=line)
# downscale to better visualization
# plt.title('Phy layer drop packet 100 UE source rate =80, in Manhattan')
plt.xlabel('simulation time (ms)')
plt.grid()
plt.legend()
plt.ylabel('dropped packet per UE (%)')
plt.xticks(fontsize=7)
plt.savefig(f'{OUT_FOLDER}/per_time.png')
# tkz.clean_figure(target_resolution=300)
tkz.save(f'{OUT_FOLDER}/per_tim.tex')


==> DataSet/S3/throughput_per_time.py <==
import matplotlib.pyplot as plt
import numpy as np
import tikzplotlib as tkz
import pickle

OUT_FOLDER = "Results"
with open("Datset/S3_thr_safe_1.pkl", 'rb') as f:
    lat1=pickle.load(f)
with open("Datset/S3_thr_safe_2.pkl", 'rb') as f:
    lat2=pickle.load(f)
with open("Datset/S3_thr_safe_3.pkl", 'rb') as f:
    lat3=pickle.load(f)
with open("Datset/S3_thr_safe_4.pkl", 'rb') as f:
    lat4=pickle.load(f)
with open("Datset/S3_thr_safe_5.pkl", 'rb') as f:
    lat5=pickle.load(f)
# print(pkl1)
line = 2
plt.figure(figsize=[8, 6], dpi=200)
x_axis =np.arange(len(lat1))
plt.errorbar(x_axis,lat1 , yerr=0, fmt='.', ecolor='blue', color='blue',capsize=7, elinewidth=line, errorevery=400, label="1 IAB Donor")
plt.errorbar(x_axis, lat2, yerr=0, fmt='.', ecolor='red', color='red',capsize=7, elinewidth=line, errorevery=500, label="2 IAB Donor")
plt.errorbar(x_axis,lat3 , yerr=0, fmt='.', ecolor='green', color='green',capsize=7, elinewidth=line, errorevery=450, label="3 IAB Donor")
plt.errorbar(x_axis,lat4 , yerr=0, fmt='.', ecolor='darkorange', color='darkorange',capsize=7, elinewidth=line, errorevery=450, label="4 IAB Donor")
plt.errorbar(x_axis,lat5, yerr=0, fmt='.', ecolor='purple', color='purple',capsize=7, elinewidth=line, errorevery=450, label="5 IAB Donor")

plt.xlim(0, 5000)
# plt.title('PHY total for 100 UE source rate =80, in Manhattan')
plt.xlabel('simulation time (ms)')
plt.grid()
plt.legend()
plt.ylabel('Throughput [Mbps]')
plt.xticks(fontsize=7)
plt.savefig(f'{OUT_FOLDER}/AVG_THR_error.png')
# tkz.clean_figure(target_resolution=300)
tkz.save(f'{OUT_FOLDER}/AVG_THR_error.tex')


==> DataSet/S4/latency_per_time.py <==
import matplotlib.pyplot as plt
import numpy as np
import tikzplotlib as tkz
import pickle
from networkSimulator import NetworkModel
import networkSimulator
colors = ['r', 'b', 'g', 'y', 'c', 'm', 'PINK']
OUT_FOLDER = "Results"

with open("Datset/S5_lat_safe_1.pkl", 'rb') as f:
    lat1=pickle.load(f)
with open("Datset/S5_lat_safe_2.pkl", 'rb') as f:
    lat2=pickle.load(f)
with open("Datset/S5_lat_safe_3.pkl", 'rb') as f:
    lat3=pickle.load(f)
with open("Datset/S5_lat_safe_4.pkl", 'rb') as f:
    lat4=pickle.load(f)
with open("Datset/S5_lat_safe_5.pkl", 'rb') as f:
    lat5=pickle.load(f)



line = 2
plt.figure(figsize=[8, 6], dpi=200)
plt.plot(lat1, label="1 IAB Donor", marker="*",color="blue", markevery=400, markersize=10, linewidth=line)
plt.plot(lat2, label="2 IAB Donor", marker="s",color="red", markevery=400, markersize=7, linewidth=line)
plt.plot(lat3, label="3 IAB Donor", marker=">",color="green", markevery=400, markersize=10, linewidth=line)
plt.plot(lat4, label="4 IAB Donor", marker="^",color="darkorange", markevery=400, markersize=10, linewidth=line)
plt.plot(lat5, label="5 IAB Donor", marker="d",color="purple", markevery=400, markersize=10, linewidth=line)
# plt.title('PHY Total latency for 100 UE source rate =80, in Manhattan')
plt.xlabel('simulation time (ms)')
plt.grid()
plt.legend()
plt.ylabel('latency [ms]')
plt.xticks(fontsize=7)
plt.savefig(f'{OUT_FOLDER}/latency_time.png')
# tkz.clean_figure(target_resolution=300)
tkz.save(f'{OUT_FOLDER}/latency_time.tex')


==> DataSet/S4/packet_drop_per_time.py <==
import matplotlib.pyplot as plt
import numpy as np
import tikzplotlib as tkz
import pickle
from networkSimulator import NetworkModel
import networkSimulator
colors = ['r', 'b', 'g', 'y', 'c', 'm', 'PINK']
OUT_FOLDER = "Results"
with open("Datset/S5_drop_safe_1.pkl", 'rb') as f:
    lat1=pickle.load(f)
with open("Datset/S5_drop_safe_2.pkl", 'rb') as f:
    lat2=pickle.load(f)
with open("Datset/S5_drop_safe_3.pkl", 'rb') as f:
    lat3=pickle.load(f)
with open("Datset/S5_drop_safe_4.pkl", 'rb') as f:
    lat4=pickle.load(f)
with open("Datset/S5_drop_safe_5.pkl", 'rb') as f:
    lat5=pickle.load(f)

line=2
plt.plot(lat1, label="1 IAB Donor", marker="*",color="blue", markevery=400, markersize=10, linewidth=line)
plt.plot(lat2, label="2 IAB Donor", marker="s",color="red", markevery=400, markersize=8, linewidth=line)
plt.plot(lat3, label="3 IAB Donor", marker=">",color="green", markevery=400, markersize=10, linewidth=line)
plt.plot(lat4, label="4 IAB Donor", marker="^",color="darkorange", markevery=400, markersize=10, linewidth=line)
plt.plot(lat5, label="5 IAB Donor", marker="d",color="purple", markevery=400, markersize=10, linewidth=line)
# downscale to better visualization
# plt.title('Phy layer drop packet 100 UE source rate =80, in Manhattan')
plt.xlabel('simulation time (ms)')
plt.grid()
plt.legend()
plt.ylabel('dropped packet per UE (%)')
plt.xticks(fontsize=7)
plt.savefig(f'{OUT_FOLDER}/per_time.png')
# tkz.clean_figure(target_resolution=300)
tkz.save(f'{OUT_FOLDER}/per_tim.tex')


==> DataSet/S4/throughput_per_time.py <==
import matplotlib.pyplot as plt
import numpy as np
import tikzplotlib as tkz
import pickle

OUT_FOLDER = "Results"
with open("Datset/S5_thr_safe_1.pkl", 'rb') as f:
    lat1=pickle.load(f)
with open("Datset/S5_thr_safe_2.pkl", 'rb') as f:
    lat2=pickle.load(f)
with open("Datset/S5_thr_safe_3.pkl", 'rb') as f:
    lat3=pickle.load(f)
with open("Datset/S5_thr_safe_4.pkl", 'rb') as f:
    lat4=pickle.load(f)
with open("Datset/S5_thr_safe_5.pkl", 'rb') as f:
    lat5=pickle.load(f)
# print(pkl1)
line = 2
plt.figure(figsize=[8, 6], dpi=200)
x_axis =np.arange(len(lat1))
plt.errorbar(x_axis,lat1 , yerr=0, fmt='.', ecolor='blue', color='blue',capsize=7, elinewidth=line, errorevery=400, label="1 IAB Donor")
plt.errorbar(x_axis, lat2, yerr=0, fmt='.', ecolor='red', color='red',capsize=7, elinewidth=line, errorevery=500, label="2 IAB Donor")
plt.errorbar(x_axis,lat3 , yerr=0, fmt='.', ecolor='green', color='green',capsize=7, elinewidth=line, errorevery=450, label="3 IAB Donor")
plt.errorbar(x_axis,lat4 , yerr=0, fmt='.', ecolor='darkorange', color='darkorange',capsize=7, elinewidth=line, errorevery=450, label="4 IAB Donor")
plt.errorbar(x_axis,lat5, yerr=0, fmt='.', ecolor='purple', color='purple',capsize=7, elinewidth=line, errorevery=450, label="5 IAB Donor")

plt.xlim(0, 5000)
# plt.title('PHY total for 100 UE source rate =80, in Manhattan')
plt.xlabel('simulation time (ms)')
plt.grid()
plt.legend()
plt.ylabel('Throughput [Mbps]')
plt.xticks(fontsize=7)
plt.savefig(f'{OUT_FOLDER}/AVG_THR_error.png')
# tkz.clean_figure(target_resolution=300)
tkz.save(f'{OUT_FOLDER}/AVG_THR_error.tex')

